GREENER: A Tool for Improving Energy Efficiency of Register Files

Graphics Processing Units (GPUs) maintain a large register file to increase the thread level parallelism (TLP). To increase the TLP further, recent GPUs have increased the number of on-chip registers in every generation. However, with the increase in the register file size, the leakage power increases. Also, with the technology advances, the leakage power component has increased and has become an important consideration for the manufacturing process. The leakage power of a register file can be reduced by turning infrequently used registers into low power (drowsy or off) state after accessing them. A major challenge in doing so is the lack of runtime register access information. This paper proposes GREENER (GPU REgister file ENErgy Reducer): a system to minimize leakage energy of the register file of GPUs. GREENER employs a compile-time analysis to estimate the run-time register access information. The result of the analysis is used to determine the power state of the registers (ON, SLEEP, or OFF) after each instruction. We propose a power optimized assembly instruction set that allows GREENER to encode the power state of the registers in the executable itself. The modified assembly, along with a run-time optimization to update the power state of a register during execution, results in significant power reduction. We implemented GREENER in GPGPU-Sim simulator, and used GPUWattch framework to measure the register file's leakage power. Evaluation of GREENER on 21 kernels from CUDASDK, GPGPU-SIM, Parboil, and Rodinia benchmarks suites shows an average reduction of register leakage energy by 69.04% and maximum reduction of 87.95% with a negligible number of simulation cycles overhead (0.53% on average).

==> runtime.c <==
void SetPowerState(Instruction @\I@, Register @\R@, WarpId @\W@) 
{
    @\InstList@ = getListOfDecodedInstructions(@\W@);    
    for(Instruction @\ins@ in @\InstList@){
	if((@\ins@ != @\I@) && (@\ins@ accesses @\R@)) @\label{check}@
		PowerState[@\I@,@\R@] = ON@\label{on}@
	else
		PowerState[@\I@,@\R@] = PowerOUT(@\I@,@\R@); @\label{computed}@
    }
}


==> scalarProd/scalarProd_kernel.cu <==
/*
 * Copyright 1993-2010 NVIDIA Corporation.  All rights reserved.
 *
 * Please refer to the NVIDIA end user license agreement (EULA) associated
 * with this source code for terms and conditions that govern your use of
 * this software. Any use, reproduction, disclosure, or distribution of
 * this software and related documentation outside the terms of the EULA
 * is strictly prohibited.
 *
 */



///////////////////////////////////////////////////////////////////////////////
// On G80-class hardware 24-bit multiplication takes 4 clocks per warp
// (the same as for floating point  multiplication and addition),
// whereas full 32-bit multiplication takes 16 clocks per warp.
// So if integer multiplication operands are  guaranteed to fit into 24 bits
// (always lie withtin [-8M, 8M - 1] range in signed case),
// explicit 24-bit multiplication is preferred for performance.
///////////////////////////////////////////////////////////////////////////////
#define IMUL(a, b) __mul24(a, b)



///////////////////////////////////////////////////////////////////////////////
// Calculate scalar products of VectorN vectors of ElementN elements on GPU
// Parameters restrictions:
// 1) ElementN is strongly preferred to be a multiple of warp size to 
//    meet alignment constraints of memory coalescing.
// 2) ACCUM_N must be a power of two.
///////////////////////////////////////////////////////////////////////////////
#define ACCUM_N 1024
__global__ void scalarProdGPU(
    float *d_C,
    float *d_A,
    float *d_B,
    int vectorN,
    int elementN
){
    //Accumulators cache
    __shared__ float accumResult[ACCUM_N];

    ////////////////////////////////////////////////////////////////////////////
    // Cycle through every pair of vectors,
    // taking into account that vector counts can be different
    // from total number of thread blocks
    ////////////////////////////////////////////////////////////////////////////
    for(int vec = blockIdx.x; vec < vectorN; vec += gridDim.x){
        int vectorBase = IMUL(elementN, vec);
        int vectorEnd  = vectorBase + elementN;

        ////////////////////////////////////////////////////////////////////////
        // Each accumulator cycles through vectors with
        // stride equal to number of total number of accumulators ACCUM_N
        // At this stage ACCUM_N is only preferred be a multiple of warp size
        // to meet memory coalescing alignment constraints.
        ////////////////////////////////////////////////////////////////////////
        for(int iAccum = threadIdx.x; iAccum < ACCUM_N; iAccum += blockDim.x){
            float sum = 0;

            for(int pos = vectorBase + iAccum; pos < vectorEnd; pos += ACCUM_N)
                sum += d_A[pos] * d_B[pos];

            accumResult[iAccum] = sum;
        }

        ////////////////////////////////////////////////////////////////////////
        // Perform tree-like reduction of accumulators' results.
        // ACCUM_N has to be power of two at this stage
        ////////////////////////////////////////////////////////////////////////
        for(int stride = ACCUM_N / 2; stride > 0; stride >>= 1){
            __syncthreads();
            for(int iAccum = threadIdx.x; iAccum < stride; iAccum += blockDim.x)
                accumResult[iAccum] += accumResult[stride + iAccum];
        }

        if(threadIdx.x == 0) d_C[vec] = accumResult[0];
    }
}

